Long-Baseline Neutrino Experiments

We review long-baseline neutrino experiments in which neutrinos are detected after traversing macroscopic distances. Over such distances neutrinos have been found to oscillate among flavor states. Experiments with solar, atmospheric, reactor, and accelerator neutrinos have resulted in a coherent picture of neutrino masses and mixing of the three known flavor states. We will summarize the current best knowledge of neutrino parameters and phenomenology with our focus on the evolution of the experimental technique. We proceed from the first evidence produced by astrophysical neutrino sources to the current open questions and the goals of future research.

==> prepsubmission.py <==
#!/usr/bin/python

import sys, os, time, glob, shutil

dircopy = "submission"
dirtex  = "source"
dirfig  = "figures"


dirtex = os.path.join(dircopy, dirtex)
dirfig = os.path.join(dirtex, dirfig)


figlist = ["figures/long-baseline-art.pdf",
           "figures/mh.pdf",
           "figures/minos_3flav_spectra_fhc_neutrino_withNue.pdf",
           "figures/KamLAND_LoE.pdf",
           "figures/loe_NL2015.pdf",
           "figures/osc_milind.pdf",
           "figures/t2k_nudata.pdf",
           "figures/reactor-art.pdf",
           "figures/flux_plot_dune.pdf",
           "figures/flux_plot_t2k.pdf",
           "figures/global_picture1.pdf"]


           
if(not os.path.isdir(dircopy)):
    os.makedirs(dircopy)
#sys.exit(-1)
    
if(not os.path.isdir(dirtex)):
    os.makedirs(dirtex)
else:
    shutil.rmtree(dirtex)
    os.makedirs(dirtex)

if(not os.path.isdir(dirfig)):
    os.makedirs(dirfig)


#os.chdir("./")
fcopy = [ f for f in glob.glob("*.tex") ] 
for f in glob.glob('*.bib'):
    fcopy.append(f)

# copy all the files
for f in fcopy:
    shutil.copy(f, dirtex)

shutil.copy("Makefile", dirtex)
shutil.copytree("ar2estyle", os.path.join(dirtex, "ar2estyle"))

for f in figlist:
    shutil.copy(f, dirfig)


